A Combined Machine-Learning / Optimization-Based Approach for Inverse Design of Nonuniform Bianisotropic Metasurfaces

Electromagnetic metasurface design based on far-field constraints without the complete knowledge of the fields on both sides of the metasurface is typically a time consuming and iterative process, which relies heavily on heuristics and ad hoc methods. This paper proposes an end-to-end systematic and efficient approach where the designer inputs high-level far-field constraints such as nulls, sidelobe levels, and main beam level(s); and a 3-layer non-uniform passive, lossless, omega-type bianisotropic electromagnetic metasurface design to satisfy them is returned. The surface parameters to realize the far-field criteria are found using the alternating direction method of multipliers on a homogenized model derived from the method of moments. This model incorporates edge effects of the finite surface and mutual coupling in the inhomogeneous impedance sheet. Optimization through the physical unit cell space integrated with machine learning-based surrogate models is used to realize the desired surface parameters from physical meta-atom (or unit cell) designs. Two passive lossless examples with different feeding systems and far-field constraints are shown to demonstrate the effectiveness of this method.

==> bibitem-sorter.py <==
import argparse
import os
import sys
import re

def printBold(msg):
    HEADER = '\033[95m'
    BOLD = '\033[1m'
    print(HEADER + BOLD + msg + '\x1b[0m')


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('path', type=str)
    parser.add_argument('output_path', type=str)
    args = parser.parse_args()

    # read from file
    with open(args.path, 'r') as fp:
        text = fp.read()

    # backslashes are fucking annoying
    text = re.sub('\\\\', '\\\\\\\\', text)

    # extract text inside thebibliography environment
    matcher = re.compile(r'\\\\begin{thebibliography}.*\n'
                         r'([\s\S]*)'
                         r'\\\\end{thebibliography}')
    bibitems_text = matcher.findall(text)[0]

    matcher = re.compile(r'\\\\cite{([^}]+)}')
    cites = []
    for match in matcher.findall(text):
        if match in cites:
            continue
        if ',' in match:
            matches = [x.strip() for x in match.split(',')]
            for smatch in matches:
                if smatch not in cites:
                    cites.append(smatch)
            continue
        cites.append(match)

    bibitems = []
    matcher = re.compile(r'\\\\bibitem{([^}]+)}\s*((?:.*\n)*?)(?=\n)')
    for match in matcher.findall(bibitems_text):
        bibitems.append(match)

    # check that everything has a reference and that every reference has been
    # cited
    bibitems_refs = [item[0] for item in bibitems]
    unused_bibitems = []
    for cite in cites:
        if cite not in bibitems_refs:
            raise ValueError('Citing missing reference: {}.'.format(cite))
    for bibitem in bibitems:
        if bibitem[0] not in cites:
            # raise ValueError('Uncited reference: {}.'.format(bibitem[0]))
            printBold('WARNING: Uncited reference: {}.'.format(bibitem[0]))
            unused_bibitems.append(bibitem)
    for unused_bibitem in unused_bibitems:
        del bibitems_refs[bibitems.index(unused_bibitem)]
        del bibitems[bibitems.index(unused_bibitem)]

    # check if already sorted
    same = cites == [bibitem[0] for bibitem in bibitems]
    if same:
        printBold('References are sorted')
    else:
        printBold('References are not sorted, proceeding to sort them.')

    # sort references
    sorted_bibitems = sorted(bibitems, key=lambda x: cites.index(x[0]))
    sorted_bibitems += unused_bibitems

    output_bibitem_text = r'\n\n'
    for bibitem in sorted_bibitems:
        output_bibitem_text += r'\\\\bibitem{{{0}}}\n{1}\n'.format(
            bibitem[0], bibitem[1])
    output_bibitem_text += r'\n'
    # do the replacement
    output_text = re.sub(
        (r'(?<=\\\\begin{thebibliography})'
         r'(\S*)[\s\S]*'
         r'(?=\\\\end{thebibliography})'),
        r'\1\n' + output_bibitem_text,
        text
    )

    # convert back @ to \
    output_text = re.sub('\\\\\\\\', '\\\\', output_text)

    # save result
    printBold('Done. Saving results to {}.'.format(args.output_path))
    with open(args.output_path, 'w') as fp:
        fp.write(output_text)


if __name__ == '__main__':
    main()

